Towards Automated Support for the Co-Evolution of Meta-Models and Grammars

Blended modeling is an emerging paradigm involving seamless interaction between multiple notations for the same underlying modeling language. We focus on a model-driven engineering (MDE) approach based on meta-models to develop textual languages to improve the blended modeling capabilities of modeling tools. In this thesis, we propose an approach that can support the co-evolution of meta-models and grammars as language engineers develop textual languages in a meta-model-based MDE setting. Firstly, we comprehensively report on the challenges and limitations of modeling tools that support blended modeling, as well as opportunities to improve them. Second, we demonstrate how language engineers can extend Xtext's generator capabilities according to their needs. Third, we propose a semi-automatic method to transform a language with a generated grammar into a Python-style language. Finally, we provide a solution (i.e., GrammarOptimizer) that can support rapid prototyping of languages in different styles and the co-evolution of meta-models and grammars of evolving languages.

==> figures/paperB/EatxtProposalProvider.java <==
/*
 * generated by Xtext 2.25.0
 */
package org.bumble.eatxt.ui.contentassist;

import org.eclipse.emf.ecore.EObject;
import org.eclipse.xtext.Assignment;
import org.eclipse.xtext.ui.editor.contentassist.ContentAssistContext;
import org.eclipse.xtext.ui.editor.contentassist.ICompletionProposalAcceptor;

/**
 * This content proposal class generates a simple random name suggestion for each model element.
 */
public class EatxtProposalProvider extends AbstractEatxtProposalProvider {
	
	public void completeEAPackage_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEAPackage_ShortName(model, assignment, context, acceptor);
		String proposal = "EAPackage_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVehicleLevel_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVehicleLevel_ShortName(model, assignment, context, acceptor);
		String proposal = "VehicleLevel_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeSystemModel_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeSystemModel_ShortName(model, assignment, context, acceptor);
		String proposal = "SystemModel_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeAnalysisLevel_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeAnalysisLevel_ShortName(model, assignment, context, acceptor);
		String proposal = "AnalysisLevel_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeDesignLevel_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeDesignLevel_ShortName(model, assignment, context, acceptor);
		String proposal = "DesignLevel_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeImplementationLevel_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeImplementationLevel_ShortName(model, assignment, context, acceptor);
		String proposal = "ImplementationLevel_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFeature_Impl_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFeature_Impl_ShortName(model, assignment, context, acceptor);
		String proposal = "Feature_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFeatureGroup_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFeatureGroup_ShortName(model, assignment, context, acceptor);
		String proposal = "FeatureGroup_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFeatureModel_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFeatureModel_ShortName(model, assignment, context, acceptor);
		String proposal = "FeatureModel_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVehicleFeature_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVehicleFeature_ShortName(model, assignment, context, acceptor);
		String proposal = "VehicleFeature_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeAnalysisFunctionType_Impl_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeAnalysisFunctionType_Impl_ShortName(model, assignment, context, acceptor);
		String proposal = "AnalysisFunctionType_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeBasicSoftwareFunctionType_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeBasicSoftwareFunctionType_ShortName(model, assignment, context, acceptor);
		String proposal = "BasicSoftwareFunctionType_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeDesignFunctionType_Impl_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeDesignFunctionType_Impl_ShortName(model, assignment, context, acceptor);
		String proposal = "DesignFunctionType_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFunctionalDevice_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFunctionalDevice_ShortName(model, assignment, context, acceptor);
		String proposal = "FunctionalDevice_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFunctionClientServerInterface_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFunctionClientServerInterface_ShortName(model, assignment, context, acceptor);
		String proposal = "FunctionClientServerInterface_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeHardwareFunctionType_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeHardwareFunctionType_ShortName(model, assignment, context, acceptor);
		String proposal = "HardwareFunctionType_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeLocalDeviceManager_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeLocalDeviceManager_ShortName(model, assignment, context, acceptor);
		String proposal = "LocalDeviceManager_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeActuator_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeActuator_ShortName(model, assignment, context, acceptor);
		String proposal = "Actuator_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeElectricalComponent_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeElectricalComponent_ShortName(model, assignment, context, acceptor);
		String proposal = "ElectricalComponent_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeHardwareComponentType_Impl_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeHardwareComponentType_Impl_ShortName(model, assignment, context, acceptor);
		String proposal = "HardwareComponentType_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeNode_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeNode_ShortName(model, assignment, context, acceptor);
		String proposal = "Node_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeSensor_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeSensor_ShortName(model, assignment, context, acceptor);
		String proposal = "Sensor_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEnvironment_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEnvironment_ShortName(model, assignment, context, acceptor);
		String proposal = "Environment_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeBehavior_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeBehavior_ShortName(model, assignment, context, acceptor);
		String proposal = "Behavior_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeModeGroup_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeModeGroup_ShortName(model, assignment, context, acceptor);
		String proposal = "ModeGroup_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFunctionBehavior_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFunctionBehavior_ShortName(model, assignment, context, acceptor);
		String proposal = "FunctionBehavior_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeReuseMetaInformation_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeReuseMetaInformation_ShortName(model, assignment, context, acceptor);
		String proposal = "ReuseMetaInformation_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVariability_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVariability_ShortName(model, assignment, context, acceptor);
		String proposal = "Variability_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeSituation_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeSituation_ShortName(model, assignment, context, acceptor);
		String proposal = "Situation_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeRequirementsModel_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeRequirementsModel_ShortName(model, assignment, context, acceptor);
		String proposal = "RequirementsModel_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeRequirement_Impl_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeRequirement_Impl_ShortName(model, assignment, context, acceptor);
		String proposal = "Requirement_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeRequirementsHierarchy_Impl_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeRequirementsHierarchy_Impl_ShortName(model, assignment, context, acceptor);
		String proposal = "RequirementsHierarchy_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeRequirementsRelationshipGroup_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeRequirementsRelationshipGroup_ShortName(model, assignment, context, acceptor);
		String proposal = "RequirementsRelationshipGroup_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeQualityRequirement_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeQualityRequirement_ShortName(model, assignment, context, acceptor);
		String proposal = "QualityRequirement_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeActor_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeActor_ShortName(model, assignment, context, acceptor);
		String proposal = "Actor_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeUseCase_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeUseCase_ShortName(model, assignment, context, acceptor);
		String proposal = "UseCase_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVerificationValidation_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVerificationValidation_ShortName(model, assignment, context, acceptor);
		String proposal = "VerificationValidation_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVVActualOutcome_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVVActualOutcome_ShortName(model, assignment, context, acceptor);
		String proposal = "VVActualOutcome_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVVCase_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVVCase_ShortName(model, assignment, context, acceptor);
		String proposal = "VVCase_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVVIntendedOutcome_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVVIntendedOutcome_ShortName(model, assignment, context, acceptor);
		String proposal = "VVIntendedOutcome_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVVLog_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVVLog_ShortName(model, assignment, context, acceptor);
		String proposal = "VVLog_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVVProcedure_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVVProcedure_ShortName(model, assignment, context, acceptor);
		String proposal = "VVProcedure_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVVStimuli_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVVStimuli_ShortName(model, assignment, context, acceptor);
		String proposal = "VVStimuli_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVVTarget_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVVTarget_ShortName(model, assignment, context, acceptor);
		String proposal = "VVTarget_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeTiming_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeTiming_ShortName(model, assignment, context, acceptor);
		String proposal = "Timing_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeDependability_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeDependability_ShortName(model, assignment, context, acceptor);
		String proposal = "Dependability_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFeatureFlaw_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFeatureFlaw_ShortName(model, assignment, context, acceptor);
		String proposal = "FeatureFlaw_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeHazard_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeHazard_ShortName(model, assignment, context, acceptor);
		String proposal = "Hazard_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeHazardousEvent_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeHazardousEvent_ShortName(model, assignment, context, acceptor);
		String proposal = "HazardousEvent_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeItem_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeItem_ShortName(model, assignment, context, acceptor);
		String proposal = "Item_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFaultFailure_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFaultFailure_ShortName(model, assignment, context, acceptor);
		String proposal = "FaultFailure_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeQuantitativeSafetyConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeQuantitativeSafetyConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "QuantitativeSafetyConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeSafetyConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeSafetyConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "SafetyConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeErrorModelType_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeErrorModelType_ShortName(model, assignment, context, acceptor);
		String proposal = "ErrorModelType_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFunctionalSafetyConcept_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFunctionalSafetyConcept_ShortName(model, assignment, context, acceptor);
		String proposal = "FunctionalSafetyConcept_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeTechnicalSafetyConcept_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeTechnicalSafetyConcept_ShortName(model, assignment, context, acceptor);
		String proposal = "TechnicalSafetyConcept_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeClaim_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeClaim_ShortName(model, assignment, context, acceptor);
		String proposal = "Claim_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeGround_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeGround_ShortName(model, assignment, context, acceptor);
		String proposal = "Ground_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeSafetyCase_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeSafetyCase_ShortName(model, assignment, context, acceptor);
		String proposal = "SafetyCase_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeWarrant_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeWarrant_ShortName(model, assignment, context, acceptor);
		String proposal = "Warrant_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeGenericConstraint_Impl_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeGenericConstraint_Impl_ShortName(model, assignment, context, acceptor);
		String proposal = "GenericConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeGenericConstraintSet_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeGenericConstraintSet_ShortName(model, assignment, context, acceptor);
		String proposal = "GenericConstraintSet_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeTakeRateConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeTakeRateConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "TakeRateConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeArrayDatatype_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeArrayDatatype_ShortName(model, assignment, context, acceptor);
		String proposal = "ArrayDatatype_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeCompositeDatatype_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeCompositeDatatype_ShortName(model, assignment, context, acceptor);
		String proposal = "CompositeDatatype_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEABoolean_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEABoolean_ShortName(model, assignment, context, acceptor);
		String proposal = "EABoolean_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEANumerical_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEANumerical_ShortName(model, assignment, context, acceptor);
		String proposal = "EANumerical_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEAString_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEAString_ShortName(model, assignment, context, acceptor);
		String proposal = "EAString_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEnumeration_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEnumeration_ShortName(model, assignment, context, acceptor);
		String proposal = "Enumeration_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeQuantity_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeQuantity_ShortName(model, assignment, context, acceptor);
		String proposal = "Quantity_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeRangeableValueType_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeRangeableValueType_ShortName(model, assignment, context, acceptor);
		String proposal = "RangeableValueType_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeUnit_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeUnit_ShortName(model, assignment, context, acceptor);
		String proposal = "Unit_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeUserAttributeDefinition_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeUserAttributeDefinition_ShortName(model, assignment, context, acceptor);
		String proposal = "UserAttributeDefinition_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeUserAttributedElement_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeUserAttributedElement_ShortName(model, assignment, context, acceptor);
		String proposal = "UserAttributedElement_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeUserElementType_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeUserElementType_ShortName(model, assignment, context, acceptor);
		String proposal = "UserElementType_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeBehaviorConstraintPrototype_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeBehaviorConstraintPrototype_ShortName(model, assignment, context, acceptor);
		String proposal = "BehaviorConstraintPrototype_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeBehaviorConstraintType_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeBehaviorConstraintType_ShortName(model, assignment, context, acceptor);
		String proposal = "BehaviorConstraintType_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeStakeholder_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeStakeholder_ShortName(model, assignment, context, acceptor);
		String proposal = "Stakeholder_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeStakeholderNeed_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeStakeholderNeed_ShortName(model, assignment, context, acceptor);
		String proposal = "StakeholderNeed_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeBusinessOpportunity_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeBusinessOpportunity_ShortName(model, assignment, context, acceptor);
		String proposal = "BusinessOpportunity_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeProblemStatement_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeProblemStatement_ShortName(model, assignment, context, acceptor);
		String proposal = "ProblemStatement_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeProductPositioning_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeProductPositioning_ShortName(model, assignment, context, acceptor);
		String proposal = "ProductPositioning_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFeatureLink_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFeatureLink_ShortName(model, assignment, context, acceptor);
		String proposal = "FeatureLink_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeDeriveRequirement_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeDeriveRequirement_ShortName(model, assignment, context, acceptor);
		String proposal = "DeriveRequirement_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeRefine_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeRefine_ShortName(model, assignment, context, acceptor);
		String proposal = "Refine_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeSatisfy_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeSatisfy_ShortName(model, assignment, context, acceptor);
		String proposal = "Satisfy_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeRequirementsLink_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeRequirementsLink_ShortName(model, assignment, context, acceptor);
		String proposal = "RequirementsLink_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeExtend_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeExtend_ShortName(model, assignment, context, acceptor);
		String proposal = "Extend_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeInclude_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeInclude_ShortName(model, assignment, context, acceptor);
		String proposal = "Include_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeInteract_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeInteract_ShortName(model, assignment, context, acceptor);
		String proposal = "Interact_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVerify_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVerify_ShortName(model, assignment, context, acceptor);
		String proposal = "Verify_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeRealization_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeRealization_ShortName(model, assignment, context, acceptor);
		String proposal = "Realization_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeBehaviorConstraintTargetBinding_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeBehaviorConstraintTargetBinding_ShortName(model, assignment, context, acceptor);
		String proposal = "BehaviorConstraintTargetBinding_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeBehaviorAttributeBinding_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeBehaviorAttributeBinding_ShortName(model, assignment, context, acceptor);
		String proposal = "BehaviorAttributeBinding_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFeatureConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFeatureConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "FeatureConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeDeviationAttributeSet_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeDeviationAttributeSet_ShortName(model, assignment, context, acceptor);
		String proposal = "DeviationAttributeSet_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeAllocation_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeAllocation_ShortName(model, assignment, context, acceptor);
		String proposal = "Allocation_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeAnalysisFunctionPrototype_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeAnalysisFunctionPrototype_ShortName(model, assignment, context, acceptor);
		String proposal = "AnalysisFunctionPrototype_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeDesignFunctionPrototype_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeDesignFunctionPrototype_ShortName(model, assignment, context, acceptor);
		String proposal = "DesignFunctionPrototype_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFunctionAllocation_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFunctionAllocation_ShortName(model, assignment, context, acceptor);
		String proposal = "FunctionAllocation_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFunctionClientServerPort_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFunctionClientServerPort_ShortName(model, assignment, context, acceptor);
		String proposal = "FunctionClientServerPort_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFunctionConnector_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFunctionConnector_ShortName(model, assignment, context, acceptor);
		String proposal = "FunctionConnector_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	
	public void completeFunctionFlowPort_ShortName
			(..., ICompletionProposalAcceptor acceptor) {
		...		
		
		String proposal = "FunctionFlowPort_" + 
			Long.toString(Math.round(Math.random() * 1000));
		
		acceptor.accept(super.createCompletionProposal
							(proposal, context));
	}		
	
	public void completeFunctionPowerPort_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFunctionPowerPort_ShortName(model, assignment, context, acceptor);
		String proposal = "FunctionPowerPort_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeOperation_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeOperation_ShortName(model, assignment, context, acceptor);
		String proposal = "Operation_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completePortGroup_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completePortGroup_ShortName(model, assignment, context, acceptor);
		String proposal = "PortGroup_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeCommunicationHardwarePin_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeCommunicationHardwarePin_ShortName(model, assignment, context, acceptor);
		String proposal = "CommunicationHardwarePin_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeHardwareComponentPrototype_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeHardwareComponentPrototype_ShortName(model, assignment, context, acceptor);
		String proposal = "HardwareComponentPrototype_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeHardwareConnector_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeHardwareConnector_ShortName(model, assignment, context, acceptor);
		String proposal = "HardwareConnector_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeHardwarePort_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeHardwarePort_ShortName(model, assignment, context, acceptor);
		String proposal = "HardwarePort_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeHardwarePortConnector_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeHardwarePortConnector_ShortName(model, assignment, context, acceptor);
		String proposal = "HardwarePortConnector_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeIOHardwarePin_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeIOHardwarePin_ShortName(model, assignment, context, acceptor);
		String proposal = "IOHardwarePin_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeLogicalPortConnector_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeLogicalPortConnector_ShortName(model, assignment, context, acceptor);
		String proposal = "LogicalPortConnector_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completePowerHardwarePin_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completePowerHardwarePin_ShortName(model, assignment, context, acceptor);
		String proposal = "PowerHardwarePin_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeClampConnector_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeClampConnector_ShortName(model, assignment, context, acceptor);
		String proposal = "ClampConnector_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeMode_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeMode_ShortName(model, assignment, context, acceptor);
		String proposal = "Mode_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFunctionTrigger_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFunctionTrigger_ShortName(model, assignment, context, acceptor);
		String proposal = "FunctionTrigger_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeConfigurableContainer_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeConfigurableContainer_ShortName(model, assignment, context, acceptor);
		String proposal = "ConfigurableContainer_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeConfigurationDecision_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeConfigurationDecision_ShortName(model, assignment, context, acceptor);
		String proposal = "ConfigurationDecision_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeConfigurationDecisionFolder_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeConfigurationDecisionFolder_ShortName(model, assignment, context, acceptor);
		String proposal = "ConfigurationDecisionFolder_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeContainerConfiguration_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeContainerConfiguration_ShortName(model, assignment, context, acceptor);
		String proposal = "ContainerConfiguration_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFeatureConfiguration_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFeatureConfiguration_ShortName(model, assignment, context, acceptor);
		String proposal = "FeatureConfiguration_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeInternalBinding_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeInternalBinding_ShortName(model, assignment, context, acceptor);
		String proposal = "InternalBinding_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completePrivateContent_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completePrivateContent_ShortName(model, assignment, context, acceptor);
		String proposal = "PrivateContent_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVariableElement_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVariableElement_ShortName(model, assignment, context, acceptor);
		String proposal = "VariableElement_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVariationGroup_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVariationGroup_ShortName(model, assignment, context, acceptor);
		String proposal = "VariationGroup_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVehicleLevelBinding_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVehicleLevelBinding_ShortName(model, assignment, context, acceptor);
		String proposal = "VehicleLevelBinding_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeExtensionPoint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeExtensionPoint_ShortName(model, assignment, context, acceptor);
		String proposal = "ExtensionPoint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEventChain_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEventChain_ShortName(model, assignment, context, acceptor);
		String proposal = "EventChain_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeNonConcurrenceConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeNonConcurrenceConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "NonConcurrenceConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeNonPreemptiveConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeNonPreemptiveConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "NonPreemptiveConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completePrecedenceConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completePrecedenceConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "PrecedenceConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeAUTOSAREvent_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeAUTOSAREvent_ShortName(model, assignment, context, acceptor);
		String proposal = "AUTOSAREvent_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEventFaultFailure_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEventFaultFailure_ShortName(model, assignment, context, acceptor);
		String proposal = "EventFaultFailure_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEventFeatureFlaw_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEventFeatureFlaw_ShortName(model, assignment, context, acceptor);
		String proposal = "EventFeatureFlaw_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEventFunction_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEventFunction_ShortName(model, assignment, context, acceptor);
		String proposal = "EventFunction_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEventFunctionClientServerPort_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEventFunctionClientServerPort_ShortName(model, assignment, context, acceptor);
		String proposal = "EventFunctionClientServerPort_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEventFunctionFlowPort_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEventFunctionFlowPort_ShortName(model, assignment, context, acceptor);
		String proposal = "EventFunctionFlowPort_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeExternalEvent_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeExternalEvent_ShortName(model, assignment, context, acceptor);
		String proposal = "ExternalEvent_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeModeEvent_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeModeEvent_ShortName(model, assignment, context, acceptor);
		String proposal = "ModeEvent_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeAgeConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeAgeConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "AgeConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeArbitraryConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeArbitraryConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "ArbitraryConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeBurstConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeBurstConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "BurstConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeDelayConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeDelayConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "DelayConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeExecutionTimeConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeExecutionTimeConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "ExecutionTimeConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeInputSynchronizationConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeInputSynchronizationConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "InputSynchronizationConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeOrderConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeOrderConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "OrderConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeOutputSynchronizationConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeOutputSynchronizationConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "OutputSynchronizationConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completePatternConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completePatternConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "PatternConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completePeriodicConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completePeriodicConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "PeriodicConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeReactionConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeReactionConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "ReactionConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeRepetitionConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeRepetitionConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "RepetitionConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeSporadicConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeSporadicConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "SporadicConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeStrongDelayConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeStrongDelayConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "StrongDelayConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeStrongSynchronizationConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeStrongSynchronizationConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "StrongSynchronizationConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeSynchronizationConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeSynchronizationConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "SynchronizationConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeErrorBehavior_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeErrorBehavior_ShortName(model, assignment, context, acceptor);
		String proposal = "ErrorBehavior_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeErrorModelPrototype_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeErrorModelPrototype_ShortName(model, assignment, context, acceptor);
		String proposal = "ErrorModelPrototype_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFailureOutPort_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFailureOutPort_ShortName(model, assignment, context, acceptor);
		String proposal = "FailureOutPort_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFaultFailurePropagationLink_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFaultFailurePropagationLink_ShortName(model, assignment, context, acceptor);
		String proposal = "FaultFailurePropagationLink_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeFaultInPort_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeFaultInPort_ShortName(model, assignment, context, acceptor);
		String proposal = "FaultInPort_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeInternalFaultPrototype_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeInternalFaultPrototype_ShortName(model, assignment, context, acceptor);
		String proposal = "InternalFaultPrototype_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeProcessFaultPrototype_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeProcessFaultPrototype_ShortName(model, assignment, context, acceptor);
		String proposal = "ProcessFaultPrototype_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeSafetyGoal_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeSafetyGoal_ShortName(model, assignment, context, acceptor);
		String proposal = "SafetyGoal_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEADatatypePrototype_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEADatatypePrototype_ShortName(model, assignment, context, acceptor);
		String proposal = "EADatatypePrototype_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeEnumerationLiteral_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeEnumerationLiteral_ShortName(model, assignment, context, acceptor);
		String proposal = "EnumerationLiteral_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeBehaviorConstraintBindingAttribute_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeBehaviorConstraintBindingAttribute_ShortName(model, assignment, context, acceptor);
		String proposal = "BehaviorConstraintBindingAttribute_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeBehaviorConstraintBindingEvent_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeBehaviorConstraintBindingEvent_ShortName(model, assignment, context, acceptor);
		String proposal = "BehaviorConstraintBindingEvent_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeAttribute_Impl_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeAttribute_Impl_ShortName(model, assignment, context, acceptor);
		String proposal = "Attribute_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeAttributeQuantificationConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeAttributeQuantificationConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "AttributeQuantificationConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeLogicalEvent_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeLogicalEvent_ShortName(model, assignment, context, acceptor);
		String proposal = "LogicalEvent_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeQuantification_Impl_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeQuantification_Impl_ShortName(model, assignment, context, acceptor);
		String proposal = "Quantification_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeComputationConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeComputationConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "ComputationConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeLogicalPath_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeLogicalPath_ShortName(model, assignment, context, acceptor);
		String proposal = "LogicalPath_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeLogicalTransformation_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeLogicalTransformation_ShortName(model, assignment, context, acceptor);
		String proposal = "LogicalTransformation_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeTransformationOccurrence_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeTransformationOccurrence_ShortName(model, assignment, context, acceptor);
		String proposal = "TransformationOccurrence_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeLogicalTimeCondition_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeLogicalTimeCondition_ShortName(model, assignment, context, acceptor);
		String proposal = "LogicalTimeCondition_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeState_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeState_ShortName(model, assignment, context, acceptor);
		String proposal = "State_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeStateEvent_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeStateEvent_ShortName(model, assignment, context, acceptor);
		String proposal = "StateEvent_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeSynchronousTransition_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeSynchronousTransition_ShortName(model, assignment, context, acceptor);
		String proposal = "SynchronousTransition_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeTemporalConstraint_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeTemporalConstraint_ShortName(model, assignment, context, acceptor);
		String proposal = "TemporalConstraint_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeTransition_Impl_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeTransition_Impl_ShortName(model, assignment, context, acceptor);
		String proposal = "Transition_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeTransitionEvent_Impl_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeTransitionEvent_Impl_ShortName(model, assignment, context, acceptor);
		String proposal = "TransitionEvent_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeArchitecturalDescription_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeArchitecturalDescription_ShortName(model, assignment, context, acceptor);
		String proposal = "ArchitecturalDescription_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeArchitecturalModel_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeArchitecturalModel_ShortName(model, assignment, context, acceptor);
		String proposal = "ArchitecturalModel_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeArchitecture_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeArchitecture_ShortName(model, assignment, context, acceptor);
		String proposal = "Architecture_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeMission_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeMission_ShortName(model, assignment, context, acceptor);
		String proposal = "Mission_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	public void completeVehicleSystem_ShortName(EObject model, Assignment assignment, ContentAssistContext context, ICompletionProposalAcceptor acceptor) {
		super.completeVehicleSystem_ShortName(model, assignment, context, acceptor);
		String proposal = "VehicleSystem_" + Long.toString(Math.round(Math.random() * 1000));
		acceptor.accept(createCompletionProposal(proposal, context));
	}		
	
}

